PPU: Design and Implementation of a Pipelined Full Posit Processing Unit

By exploiting the modular RISC-V ISA this paper presents the customization of instruction set with posit\textsuperscript{\texttrademark} arithmetic instructions to provide improved numerical accuracy, well-defined behavior and increased range of representable numbers while keeping the flexibility and benefits of open-source ISA, like no licensing and royalty fee and community development. In this work we present the design, implementation and integration into the low-power Ibex RISC-V core of a full posit processing unit capable to directly implement in hardware the four arithmetic operations (add, sub, mul, div and fma), the inversion, the float-to-posit and posit-to-float conversions. We evaluate speed, power and area of this unit (that we have called Full Posit Processing Unit). The FPPU has been prototyped on Alveo and Kintex FPGAs, and its impact on the metrics of the full-RISC-V core have been evaluated, showing that we can provide real number processing capabilities to the mentioned core with an increase in area limited to $7\%$ for 8-bit posits and to $15\%$ for 16-bit posits. Finally we present tests one the use of posits for deep neural networks with different network models and datasets, showing minimal drop in accuracy when using 16-bit posits instead of 32-bit IEEE floats.

==> snippets/pdiv.c <==
posit_t pdiv(long a, long b) {
  register int p1 asm("a1") = a;
  register int p2 asm("a2") = b;
  register int result asm("a0");
  __asm__(
      ".set op,0xb\n"
      ".set opf1,0x4\n"
      ".set opf2,0x6A\n"
      ".byte op|((r%[result]&1) <<7),  ((r%[result]>>1)&0xF)|(opf1<<4)|((r%1 "
      "&1) <<7),  ((r%2&0xF) << 4) | ((r%1>>1)&0xF),  ((r%2>>4)&0x1)|(opf2 << 1)\n"
      : [result] "=r"(result)
      : "r"(p1), "r"(p2), "[result]"(result));
  return result;
}

==> snippets/pmul.c <==
posit_t pmul(long a, long b) {
  register int p1 asm("a1") = a;
  register int p2 asm("a2") = b;
  register int result asm("a0");
  __asm__(
      ".set op,0xb\n"
      ".set opf1,0x2\n"
      ".set opf2,0x6A\n"
      ".byte op|((r%[result]&1) <<7),  ((r%[result]>>1)&0xF)|(opf1<<4)|((r%1 "
      "&1) <<7),  ((r%2&0xF) << 4) | ((r%1>>1)&0xF),  ((r%2>>4)&0x1)|(opf2 << 1)\n"
      : [result] "=r"(result)
      : "r"(p1), "r"(p2), "[result]"(result));
  return result;
}

==> snippets/psub.c <==
posit_t padd(long a, long b) {
  register int p1 asm("a1") = a;
  register int p2 asm("a2") = b;
  register int result asm("a0");
  __asm__(
      ".set op,0xb\n"
      ".set opf1,0x1\n"
      ".set opf2,0x6A\n"
      ".byte op|((r%[result]&1) <<7),  ((r%[result]>>1)&0xF)|(opf1<<4)|((r%1 "
      "&1) <<7),  ((r%2&0xF) << 4) | ((r%1>>1)&0xF),  ((r%2>>4)&0x1)|(opf2 << 1)\n"
      : [result] "=r"(result)
      : "r"(p1), "r"(p2), "[result]"(result));
  return result;
}


